A mass-conserving sparse grid combination technique with biorthogonal hierarchical basis functions for kinetic simulations

The exact numerical simulation of plasma turbulence is one of the assets and challenges in fusion research. For grid-based solvers, sufficiently fine resolutions are often unattainable due to the curse of dimensionality. The sparse grid combination technique provides the means to alleviate the curse of dimensionality for kinetic simulations. However, the hierarchical representation for the combination step with the state-of-the-art hat functions suffers from poor conservation properties and numerical instability. The present work introduces two new variants of hierarchical multiscale basis functions for use with the combination technique: the biorthogonal and full weighting bases. The new basis functions conserve the total mass and are shown to significantly increase accuracy for a finite-volume solution of constant advection. Further numerical experiments based on the combination technique applied to a semi-Lagrangian Vlasov--Poisson solver show a stabilizing effect of the new bases on the simulations.

==> data/advection/norm_advection.py <==
#!/usr/bin/env python3

import numpy as np
import math
from icecream import ic


if __name__ == "__main__":
    sigma_squared_inv = 1./(1./3.*1./3.)

    def coordinate_shift_velocity1(coord):
        return math.fmod(1.+math.fmod(coord-t, 1.), 1.)-0.5

    def analytic_sln(coords):
        return math.exp(sigma_squared_inv*(
            -math.pow(coordinate_shift_velocity1(coords[0]), 2)
            - math.pow(coordinate_shift_velocity1(coords[1]), 2)))

    def analytic_integral_indefinite_1d(x):
        return 1./6. * math.sqrt(math.pi) * math.erf(3*(x-0.5))

    def analytic_integral(dim=3):
        return (analytic_integral_indefinite_1d(1) - analytic_integral_indefinite_1d(0))**dim

    for d in range(1,7):
        ic(analytic_integral(d))


==> data/advection/plot_error_advection.py <==
#!/usr/bin/env python3

import numpy as np
import math
import matplotlib.pyplot as plt
import matplotlib as mpl
import functools
from icecream import ic


def read_ndarray_from_file(filename):
    with open(filename+"_header", "r") as f:
        for line in f.readlines():
            if line.lower().startswith("dimensionality"):
                dimensionality = int(line.split()[-1])
            elif line.lower().startswith("extents"):
                extents = [int(x) for x in line.split()[1:]]
            elif line.lower().startswith("data type size"):
                data_type_size = int(line.split()[-1])
    ic(dimensionality, extents, data_type_size)
    assert(len(extents) == dimensionality)

    dtype = np.dtype(np.float64)
    assert(data_type_size == 8)
    filelength = functools.reduce(lambda a, b: a*b, extents)

    with open(filename, "rb") as f:
        numpy_data = np.fromfile(f, dtype)
        assert(len(numpy_data) == filelength)
    numpy_data = np.reshape(numpy_data, extents)
    return numpy_data


if __name__ == "__main__":
    t = 0.5
    path = "."

    if (t == 1.):
        fg_data = read_ndarray_from_file(
            path+"/solution_fullweighting_periodic_2D_11-11_10000_0.raw")
        hat_data = read_ndarray_from_file(
            path+"/solution_hat_2D_2-11_10000_0.raw")
        fullweighting_data = read_ndarray_from_file(
            path+"/solution_fullweighting_periodic_2D_2-11_10000_0.raw")
        biorthogonal_data = read_ndarray_from_file(
            path+"/solution_biorthogonal_periodic_2D_2-11_10000_0.raw")
    elif (t == 0.5):
        fg_data = read_ndarray_from_file(
            path+"/solution_fullweighting_periodic_2D_11-11_5000_0.raw")
        hat_data = read_ndarray_from_file(
            path+"/solution_hat_2D_2-11_5000_0.raw")
        fullweighting_data = read_ndarray_from_file(
            path+"/solution_fullweighting_periodic_2D_2-11_5000_0.raw")
        biorthogonal_data = read_ndarray_from_file(
            path+"/solution_biorthogonal_periodic_2D_2-11_5000_0.raw")
    ic(np.max(fg_data), np.max(hat_data), np.max(fullweighting_data), np.max(biorthogonal_data))

    shape_ref = np.shape(fg_data)
    dim = len(shape_ref)
    assert(dim == 2)  # for plotting, assume 2D data
    extent = [0., 1., 0., 1.]

    sigma_squared_inv = 1./(1./3.*1./3.)

    def coordinate_shift_velocity1(coord):
        return math.fmod(1.+math.fmod(coord-t, 1.), 1.)-0.5

    def analytic_sln(coords):
        return math.exp(sigma_squared_inv*(
            -math.pow(coordinate_shift_velocity1(coords[0]), 2)
            - math.pow(coordinate_shift_velocity1(coords[1]), 2)))

    analytic_data = np.array([[analytic_sln([i/shape_ref[0], j/shape_ref[1]])
                               for j in range(shape_ref[1])] for i in range(shape_ref[0])])

    relative = False
    diff_fg_hat = (hat_data - fg_data)/(fg_data if relative else 1.)
    diff_fg_fullweighting = (fullweighting_data - fg_data) / \
        (fg_data if relative else 1.)
    diff_fg_biorthogonal = (biorthogonal_data - fg_data) / \
        (fg_data if relative else 1.)
    diff_a_fg = (fg_data-analytic_data)/(analytic_data if relative else 1.)
    diff_a_hat = (hat_data-analytic_data)/(analytic_data if relative else 1.)
    diff_a_fullweighting = (fullweighting_data - analytic_data) / \
        (analytic_data if relative else 1.)
    diff_a_biorthogonal = (biorthogonal_data - analytic_data) / \
        (analytic_data if relative else 1.)
    ic(np.max(diff_fg_hat), np.max(diff_fg_biorthogonal),
       np.max(diff_a_hat), np.max(diff_a_biorthogonal))

    fig = plt.figure()
    m = plt.imshow(analytic_data, extent=extent)
    # plt.title("analytical")
    plt.colorbar(m, orientation='vertical', format='%.0e')
    # plt.show()
    plt.savefig("analytical_11.pdf", format="pdf",bbox_inches='tight', pad_inches=0.)

    fig = plt.figure()
    m = plt.imshow(fg_data, extent=extent)
    # plt.title("analytical")
    plt.colorbar(orientation='vertical', format='%.0e')
    # plt.show()
    plt.savefig("fg_11.pdf", format="pdf",bbox_inches='tight' , pad_inches=0.)

    absmax = np.max([abs(diff_a_biorthogonal), abs(diff_a_fg), abs(diff_a_hat), abs(diff_a_fullweighting)])
    cmap=mpl.cm.seismic
    norm=plt.Normalize(vmin=-absmax,vmax=absmax)
    mappable = mpl.cm.ScalarMappable(cmap=cmap,norm=norm)
    mappable.set_array(diff_a_biorthogonal)

    fig,ax = plt.subplots()
    cbar = fig.colorbar(mappable, orientation='vertical', format='%.0e')
    ax.remove()
    plt.savefig("errorbar.pdf", format="pdf",bbox_inches='tight' , pad_inches=0.)

    fig = plt.figure()
    cbar.remove()
    m = plt.imshow(diff_a_fg, extent=extent, cmap=cmap, norm=norm)
    # plt.title("error analytical-fg")
    # plt.colorbar(orientation='vertical', format='%.0e')
    # plt.show()
    plt.savefig("error_fg_11.pdf", format="pdf",bbox_inches='tight' , pad_inches=0.)

    # those look virtually the same as a_fg
    # fig = plt.figure()
    m = plt.imshow(diff_a_hat, extent=extent, cmap=cmap, norm=norm)
    # plt.title("error analytical-hat")
    # plt.colorbar(orientation='vertical', format='%.0e')
    # plt.show()
    plt.savefig("error_hat_11.pdf", format="pdf",bbox_inches='tight' , pad_inches=0.)
    # fig = plt.figure()
    m = plt.imshow(diff_a_fullweighting, extent=extent, cmap=cmap, norm=norm)
    # plt.title("error analytical-fullweighting")
    # plt.colorbar(orientation='vertical', format='%.0e')
    # plt.show()
    plt.savefig("error_fullweighting_11.pdf", format="pdf",bbox_inches='tight' , pad_inches=0.)
    # fig = plt.figure()
    m = plt.imshow(diff_a_biorthogonal, extent=extent, cmap=cmap, norm=norm)
    # plt.title("error analytical-biorthogonal")
    # plt.colorbar(orientation='vertical', format='%.0e')
    # plt.show()
    plt.savefig("error_biorthogonal_11.pdf", format="pdf",bbox_inches='tight' , pad_inches=0.)

    absmax = np.max([abs(diff_fg_biorthogonal), abs(diff_fg_hat), abs(diff_fg_fullweighting)])
    cmap=mpl.cm.BrBG
    norm=plt.Normalize(vmin=-absmax,vmax=absmax)
    mappable = mpl.cm.ScalarMappable(cmap=cmap,norm=norm)
    mappable.set_array(diff_fg_hat)

    fig,ax = plt.subplots()
    cbar = fig.colorbar(mappable, orientation='vertical', format='%.0e')
    ax.remove()
    plt.savefig("errorbar_diff.pdf", format="pdf",bbox_inches='tight' , pad_inches=0.)

    fig = plt.figure()
    m = plt.imshow(diff_fg_hat, extent=extent, cmap=cmap, norm=norm)
    # plt.title("error fg-hat")
    # plt.colorbar(mappable=mappable,orientation='vertical', format='%.0e')
    # plt.show()
    plt.savefig("error_fg_hat_11.pdf", format="pdf",bbox_inches='tight' , pad_inches=0.)

    m = plt.imshow(diff_fg_fullweighting, extent=extent, cmap=cmap, norm=norm)
    # plt.title("error fg-fullweighting")
    # plt.colorbar(orientation='vertical', format='%.0e')
    # plt.show()
    plt.savefig("error_fg_fullweighting_11.pdf", format="pdf",bbox_inches='tight' , pad_inches=0.)

    m = plt.imshow(diff_fg_biorthogonal, extent=extent, cmap=cmap, norm=norm)
    # plt.title("error fg-biorthogonal")
    # plt.colorbar(orientation='vertical', format='%.0e')
    # plt.show()
    plt.savefig("error_fg_biorthogonal_11.pdf", format="pdf",bbox_inches='tight' , pad_inches=0.)

